On the Classification of 6D SCFTs and Generalized ADE Orbifolds

We study (1,0) and (2,0) 6D superconformal field theories (SCFTs) that can be constructed in F-theory. Quite surprisingly, all of them involve an orbifold singularity C^2 / G with G a discrete subgroup of U(2). When G is a subgroup of SU(2), all discrete subgroups are allowed, and this leads to the familiar ADE classification of (2,0) SCFTs. For more general U(2) subgroups, the allowed possibilities for G are not arbitrary and are given by certain generalizations of the A- and D-series. These theories should be viewed as the minimal 6D SCFTs. We obtain all other SCFTs by bringing in a number of E-string theories and/or decorating curves in the base by non-minimal gauge algebras. In this way we obtain a vast number of new 6D SCFTs, and we conjecture that our construction provides a full list.

==> BlowUpDown.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    359716,       8821]
NotebookOptionsPosition[    348048,       8477]
NotebookOutlinePosition[    348388,       8492]
CellTagsIndexPosition[    348345,       8489]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "candidate", " ", "endpoint"}], ",", " ", 
    RowBox[{
    "check", " ", "that", " ", "it", " ", "admits", " ", "a", " ", "minimal", 
     " ", "resolution"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Conversely", ",", " ", 
    RowBox[{
    "given", " ", "a", " ", "configuration", " ", "of", " ", "NHCs", " ", 
     "in", " ", "a", " ", "linear", " ", "graph", " ", "see", " ", "what", 
     " ", "endpoint", " ", "you", " ", "get"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Note", ":", " ", 
    RowBox[{
    "Can", " ", "return", " ", "nonsense", " ", "if", " ", "you", " ", 
     "enter", " ", "a", " ", "string", " ", "which", " ", "is", " ", "not", 
     " ", "an", " ", "endpoint", " ", "so", " ", "be", " ", "careful", " ", 
     "in", " ", 
     RowBox[{"using", ".", " ", "For"}], " ", "example", " ", "11111", " ", 
     "is", " ", "an", " ", "inconsistent", " ", 
     RowBox[{"model", "."}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.595341613640089*^9, 3.5953416767610893`*^9}, {
   3.595341883014089*^9, 3.595341888190089*^9}, 3.595342645704089*^9, {
   3.595678103872388*^9, 3.595678169646388*^9}, {3.5956782482823877`*^9, 
   3.595678248563388*^9}, {3.5956950699093823`*^9, 3.5956951008153825`*^9}, {
   3.5956951749003825`*^9, 3.5956951801233826`*^9}, {3.595703564459019*^9, 
   3.5957035653720193`*^9}, {3.5963948375155754`*^9, 
   3.5963948739195757`*^9}, {3.596395595160576*^9, 3.5963956411685753`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Usage", " ", "for", " ", "BlowUP", " ", "is", " ", "as", " ", 
    RowBox[{"follows", ":", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Specify", " ", "the", " ", "candidate", " ", "A"}], "-", 
       RowBox[{
       "type", " ", "endpoint", " ", "configuration", " ", "as", " ", "a", 
        " ", "vector", " ", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", "1"], ",", "...", ",", 
          SubscriptBox["a", "r"]}], "}"}], " ", "with", " ", 
        SubscriptBox["a", "i"]}]}], "\[GreaterEqual]", "2"}]}]}], " ", "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Then", ",", " ", 
    RowBox[{"enter", " ", "the", " ", 
     RowBox[{"function", ":", " ", 
      RowBox[{"BlowUP", "[", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["a", "1"], ",", "...", ",", 
         SubscriptBox["a", "r"]}], "}"}], "]"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Usage", " ", "for", " ", "BlowDOWN", " ", "is", " ", "as", " ", 
    RowBox[{"follows", ":", " ", 
     RowBox[{"specify", " ", "a", " ", "vector", " ", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", "1"], ",", "...", ",", 
        SubscriptBox["a", "r"]}], "}"}], " ", "and", " ", "then", " ", 
      "enter", " ", "the", " ", "function"}], ":", " ", 
     RowBox[{"BlowDOWN", "[", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["a", "1"], ",", "...", ",", 
        SubscriptBox["a", "r"]}], "}"}], "]"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "See", " ", "Examples", " ", "section", " ", "for", " ", "further", " ", 
    "details", " ", "on", " ", "usage"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.595695135412382*^9, 3.5956952463103824`*^9}, {
  3.595716640522219*^9, 3.5957166440010195`*^9}, {3.596394879068576*^9, 
  3.5963950100345755`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"To", " ", "setup", " ", "the", " ", "functions"}], ",", " ", 
    RowBox[{"click", " ", "the", " ", "rightmost", " ", "tab"}], ",", " ", 
    RowBox[{
    "and", " ", "press", " ", "the", " ", "shift", " ", "and", " ", "enter", 
     " ", "keys", " ", "simultaneously"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Do", " ", "this", " ", "for", " ", "steps", " ", "one", " ", "and", " ", 
    RowBox[{"two", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Otherwise", " ", "can", " ", "step", " ", "through", " ", "each", " ", 
    "command", " ", "individually", " ", "in", " ", "these", " ", "tabs"}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.595933982326187*^9, 3.5959340411931868`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "First Step: Define a Function BlowUP which blows up a single candidate \
endpoint. Only Input ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["a", "i"], "\[GreaterEqual]", "2"}]],
  CellChangeTimes->{{3.595695135412382*^9, 3.5956952463103824`*^9}, {
   3.595716640522219*^9, 3.5957166440010195`*^9}, {3.596394879068576*^9, 
   3.5963950100345755`*^9}}],
 " Gives Error if inconsistent F-theory Model"
}], "Subsection",
 CellChangeTimes->{{3.595341931101089*^9, 3.595341946895089*^9}, {
   3.5953570948260045`*^9, 3.5953571267150044`*^9}, 3.5954117734645777`*^9, {
   3.5954119888105783`*^9, 3.595412026513578*^9}, {3.595412077737578*^9, 
   3.595412078920578*^9}, {3.5955191805113745`*^9, 3.5955191815793743`*^9}, {
   3.595678275910388*^9, 3.595678282004388*^9}, {3.5956934521343822`*^9, 
   3.5956934692953825`*^9}, {3.5963953234795756`*^9, 
   3.5963953494745755`*^9}, {3.596402900158777*^9, 3.596402902252777*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FOURlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "12", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "10", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "9", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "8", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "4"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"THREElist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "4"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"8", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "6"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TWOlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"12", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ONElist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", "7", "}"}], ",", 
     RowBox[{"{", "8", "}"}], ",", 
     RowBox[{"{", "9", "}"}], ",", 
     RowBox[{"{", "10", "}"}], ",", 
     RowBox[{"{", "11", "}"}], ",", 
     RowBox[{"{", "12", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595346215582089*^9, 3.595346394918089*^9}, {
   3.595346712137089*^9, 3.595346712935089*^9}, {3.5953467483280888`*^9, 
   3.595346938574089*^9}, {3.5953469703860893`*^9, 3.595347161621089*^9}, {
   3.595348149259089*^9, 3.595348162331089*^9}, 3.595348704594089*^9, {
   3.595349493038089*^9, 3.5953494942940893`*^9}, {3.5953581882470045`*^9, 
   3.5953582245960045`*^9}, {3.595359580574004*^9, 3.595359586199004*^9}, {
   3.5953597647190046`*^9, 3.5953597729690046`*^9}, {3.5953598758400044`*^9, 
   3.595359882107004*^9}, {3.5953599137360044`*^9, 3.5953599485960045`*^9}, {
   3.5953599871520042`*^9, 3.5953600148800044`*^9}, {3.5953603514510045`*^9, 
   3.5953603565790043`*^9}, {3.5953662152440042`*^9, 
   3.5953662327920046`*^9}, {3.5953662853740044`*^9, 
   3.5953662931830044`*^9}, {3.5953694922030044`*^9, 
   3.5953694959730043`*^9}, {3.5953796155781803`*^9, 3.5953796182431803`*^9}, 
   3.5953796678751802`*^9, {3.5956947720063825`*^9, 3.595694778056382*^9}, {
   3.5956955046533823`*^9, 3.5956955265103827`*^9}, {3.608382594197*^9, 
   3.608382604252*^9}, {3.6092462950688*^9, 3.6092462992788*^9}, {
   3.609262876141*^9, 3.609262884797*^9}, {3.609263006192*^9, 
   3.609263014741*^9}, {3.621295160425287*^9, 3.6212951686090813`*^9}, {
   3.6222391311674895`*^9, 3.62223913848005*^9}, {3.6229047912956734`*^9, 
   3.622904821499207*^9}, {3.62299386300791*^9, 3.622993865411586*^9}, {
   3.6229939850674024`*^9, 3.622993987842383*^9}, {3.623005432225872*^9, 
   3.623005434975906*^9}, {3.6235034554858255`*^9, 3.623503456329586*^9}, {
   3.6235036228004246`*^9, 3.62350363562871*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BADfor", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BADthr", "=", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2", ",", "3"}], "}"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BADsix", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"6", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1", ",", "6"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BADE", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"9", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1", ",", "9"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1", ",", "10"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1", ",", "11"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"12", ",", "1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.5953688634460044`*^9, 3.5953689759320045`*^9}, {
  3.5953742251621804`*^9, 3.5953742643711805`*^9}, {3.5953779723711805`*^9, 
  3.5953779910441804`*^9}, {3.59538047988418*^9, 3.5953805228601804`*^9}, {
  3.59538055779718*^9, 3.5953805617101803`*^9}, {3.5953806219511805`*^9, 
  3.5953806284201803`*^9}, {3.5953808276561804`*^9, 3.5953808360711803`*^9}, {
  3.5955190707783747`*^9, 3.5955190743653746`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CHECKfor", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"FOURlist", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECKthr", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"THREElist", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECKtwo", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"TWOlist", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECKone", "[", "a_", "]"}], ":=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"ONElist", ",", 
     RowBox[{"{", "a", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595346677006089*^9, 3.595346722135089*^9}, {
   3.595347165286089*^9, 3.595347189050089*^9}, {3.595347400531089*^9, 
   3.5953474233230886`*^9}, {3.595347824977089*^9, 3.595347825975089*^9}, {
   3.5953574045820045`*^9, 3.5953574451430044`*^9}, 3.5953589854130044`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"CHECKbadFOR", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"BADfor", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECKbadTHR", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"BADthr", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECKsixBAD", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"BADsix", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CHECKbade", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
   RowBox[{"MemberQ", "[", 
    RowBox[{"BADE", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.595368986010004*^9, 3.5953690155940046`*^9}, {
  3.5953742825381804`*^9, 3.59537430600218*^9}, {3.5953780430291805`*^9, 
  3.59537806322418*^9}, {3.5953805510691805`*^9, 3.5953805512141805`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Next", ",", " ", 
   RowBox[{
   "introduce", " ", "a", " ", "function", " ", "to", " ", "check", " ", 
    "the", " ", "gluing", " ", "condition", " ", "on", " ", "a", " ", 
    "cluster"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5953604090850043`*^9, 3.5953604195780044`*^9}, 
   3.5953743236411805`*^9, {3.596455288482977*^9, 3.596455289919977*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GaugeCHECK", "[", "VEC_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Clear", "[", "VALUE", "]"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "VEC", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "VEC", "]"}], "-", "i"}], 
           "\[GreaterEqual]", "3"}], ",", 
          RowBox[{"VALUE", "=", 
           RowBox[{"CHECKfor", "[", 
            RowBox[{
             RowBox[{"VEC", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"VEC", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"VEC", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
             RowBox[{"VEC", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}]}]}], "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "VEC", "]"}], "-", "i"}], "\[Equal]", 
           "2"}], ",", 
          RowBox[{"VALUE", "=", 
           RowBox[{"CHECKthr", "[", 
            RowBox[{
             RowBox[{"VEC", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"VEC", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
             RowBox[{"VEC", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "2"}], "]"}], "]"}]}], "]"}]}]}], "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "VEC", "]"}], "-", "i"}], "\[Equal]", 
           "1"}], ",", 
          RowBox[{"VALUE", "=", 
           RowBox[{"CHECKtwo", "[", 
            RowBox[{
             RowBox[{"VEC", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"VEC", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", "VEC", "]"}], "-", "i"}], "\[Equal]", 
           "0"}], ",", 
          RowBox[{"VALUE", "=", 
           RowBox[{"CHECKone", "[", 
            RowBox[{"VEC", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"VALUE", "\[Equal]", "False"}], ",", 
          RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"VALUE", "\[Equal]", "True"}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"i", "\[Equal]", 
             RowBox[{"Length", "[", "VEC", "]"}]}], ")"}]}], ",", 
          RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", "VALUE"}], 
   "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.595348803185089*^9, 3.595349018588089*^9}, {
   3.595349102405089*^9, 3.595349140054089*^9}, {3.595349523121089*^9, 
   3.595349554248089*^9}, {3.595349723903089*^9, 3.595349767996089*^9}, {
   3.5953571723550043`*^9, 3.5953573370210047`*^9}, {3.5953573986780043`*^9, 
   3.5953573990020046`*^9}, {3.5953574388660045`*^9, 
   3.5953574402920046`*^9}, {3.5953577131530046`*^9, 
   3.5953577340580044`*^9}, {3.5953577785770044`*^9, 
   3.5953578428820047`*^9}, {3.5953578791690044`*^9, 3.595357885199004*^9}, {
   3.5953580767220044`*^9, 3.5953580787640047`*^9}, {3.595358132003004*^9, 
   3.5953581326110044`*^9}, {3.5953582662000046`*^9, 
   3.5953582675910044`*^9}, {3.5953583082880044`*^9, 3.595358357798004*^9}, {
   3.5953585019710045`*^9, 3.5953587097260046`*^9}, {3.5953588207880044`*^9, 
   3.595358861074004*^9}, {3.5953588944100046`*^9, 3.5953589090590043`*^9}, {
   3.5953589717100043`*^9, 3.5953589730770044`*^9}, {3.5953591136440043`*^9, 
   3.595359114810004*^9}, {3.5953591506780043`*^9, 3.5953591593060045`*^9}, {
   3.5953593303720045`*^9, 3.5953593321100044`*^9}, {3.5953595312150044`*^9, 
   3.5953595563800044`*^9}, {3.5953596066680045`*^9, 
   3.5953596603460045`*^9}, {3.5953596924400043`*^9, 
   3.5953597279870043`*^9}, {3.5953597949640045`*^9, 3.5953598288980045`*^9}, 
   3.5953600337920046`*^9, {3.5953600658290043`*^9, 3.5953601305120044`*^9}, {
   3.5953604208820047`*^9, 3.5953604223690042`*^9}, {3.5953605783490047`*^9, 
   3.5953605841480045`*^9}, {3.59537647796218*^9, 3.5953765249531803`*^9}, 
   3.5956947956613827`*^9, {3.595952403988578*^9, 3.595952431936578*^9}, 
   3.5959524634655776`*^9, {3.595952542264578*^9, 3.5959525430745773`*^9}, {
   3.5959530116165776`*^9, 3.5959530524305773`*^9}, {3.5959530847255774`*^9, 
   3.5959530917335777`*^9}, {3.595953121915578*^9, 3.595953127318578*^9}, {
   3.5959531653125772`*^9, 3.5959531672925777`*^9}, {3.5959532287735777`*^9, 
   3.5959532435135775`*^9}, {3.595953324639578*^9, 3.595953361172578*^9}, {
   3.5959534848335776`*^9, 3.5959534934425774`*^9}, {3.5959537603365774`*^9, 
   3.5959537629145775`*^9}, 3.5959538790835776`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Now", " ", "start", " ", "repairing", " ", "a", " ", "string", " ", "if", 
    " ", 
    RowBox[{"it", "'"}], "s", " ", "bad"}], "..."}], "*)"}]], "Input",
 CellChangeTimes->{{3.5953610433460045`*^9, 3.5953610529900045`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "First", " ", "we", " ", "define", " ", "a", " ", "blowup", " ", 
     "operation", " ", "at", " ", "a", " ", "site", " ", "i"}], ",", 
    RowBox[{"i", "+", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BLOW", "[", 
     RowBox[{"VEC_", ",", "j_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"LEFT", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"VEC", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", "-", "j"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"RIGHT", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"VEC", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"1", "*", 
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", "-", 
             RowBox[{"(", 
              RowBox[{"j", "+", "1"}], ")"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"j", "+", "1"}], ",", 
           RowBox[{"Length", "[", "VEC", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"OUTPUT", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"LEFT", ",", 
         RowBox[{"{", "1", "}"}], ",", "RIGHT"}], "]"}]}]}], 
     "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.5953614581010046`*^9, 3.5953614813290043`*^9}, {
  3.595361595338004*^9, 3.5953618353220043`*^9}, {3.5953618932880044`*^9, 
  3.5953621040130043`*^9}, {3.5953621475270042`*^9, 3.5953621883630047`*^9}, {
  3.595362227595004*^9, 3.5953622399290047`*^9}, {3.595362284423004*^9, 
  3.5953622850960045`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RepairOnce", "[", "VEC_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "NewVec", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "VEC", "]"}], "==", "1"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"GaugeCHECK", "[", "VEC", "]"}], "\[Equal]", "False"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Text", "[", "\"\<Inconsistent Cluster\>\"", "]"}], "]"}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"NewVec", "=", "VEC"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"GaugeCHECK", "[", "VEC", "]"}], "\[Equal]", "True"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Print", "[", 
           RowBox[{"Text", "[", "\"\<Nothing to do\>\"", "]"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"NewVec", "=", "VEC"}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{
        RowBox[{"Length", "[", "VEC", "]"}], "-", "1"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Clear", "[", "NewVec", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"CHECKone", "[", 
              RowBox[{"VEC", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "\[Equal]", "False"}], 
            ")"}], "||", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"CHECKone", "[", 
              RowBox[{"VEC", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], "\[Equal]", 
             "False"}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"NewVec", "=", "1"}], ")"}], "&&", 
           RowBox[{"Break", "[", "]"}]}]}], "]"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{
            RowBox[{"Length", "[", "VEC", "]"}], "-", "1"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"CHECKtwo", "[", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}], 
                "\[Equal]", "False"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "4"}], 
                 ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "\[GreaterEqual]", 
                  "2"}], ")"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"NewVec", "=", 
                RowBox[{"BLOW", "[", 
                 RowBox[{"VEC", ",", "i"}], "]"}]}], ")"}], "&&", 
              RowBox[{"Break", "[", "]"}]}], ",", 
             RowBox[{"(", 
              RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"CHECKtwo", "[", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}], 
                "\[Equal]", "False"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "2"}], 
                 ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "\[GreaterEqual]", 
                  "4"}], ")"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"NewVec", "=", 
                RowBox[{"BLOW", "[", 
                 RowBox[{"VEC", ",", "i"}], "]"}]}], ")"}], "&&", 
              RowBox[{"Break", "[", "]"}]}], ",", 
             RowBox[{"(", 
              RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"CHECKtwo", "[", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}], 
                "\[Equal]", "False"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "3"}], 
                 ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"VEC", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "\[GreaterEqual]", 
                  "3"}], ")"}]}], ")"}]}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"NewVec", "=", 
                RowBox[{"BLOW", "[", 
                 RowBox[{"VEC", ",", "i"}], "]"}]}], ")"}], "&&", 
              RowBox[{"Break", "[", "]"}]}], ",", 
             RowBox[{"(", 
              RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Length", "[", "VEC", "]"}], "-", "2"}]}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKthr", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "False"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "7"}], 
                ")"}], "&&", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], "\[GreaterEqual]", 
                 "3"}], ")"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", "i"}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKthr", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "False"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "2"}], "]"}], "]"}], "\[GreaterEqual]", 
               "7"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "3"}], 
                ")"}], "&&", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], "\[GreaterEqual]", 
                 "7"}], ")"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKthr", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "False"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "5"}], 
                ")"}], "&&", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], "\[GreaterEqual]", 
                 "4"}], ")"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", "i"}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKthr", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "False"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "4"}], 
                ")"}], "&&", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], "\[GreaterEqual]", 
                 "5"}], ")"}]}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKbadTHR", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "2"}], "]"}], "]"}], "\[GreaterEqual]", 
               "3"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{
           RowBox[{"Length", "[", "VEC", "]"}], "-", "3"}]}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKbade", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "9"}], 
              ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", "i"}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKbade", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "3"}], "]"}], "]"}], "\[GreaterEqual]", 
               "9"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", 
                 RowBox[{"i", "+", "2"}]}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKsixBAD", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "6"}], 
              ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", "i"}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKsixBAD", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "3"}], "]"}], "]"}], "\[GreaterEqual]", 
               "6"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", 
                 RowBox[{"i", "+", "2"}]}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKbadFOR", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[GreaterEqual]", "3"}], 
              ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", "i"}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKbadFOR", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "\[GreaterEqual]", 
               "3"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", 
                 RowBox[{"i", "+", "1"}]}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKbadFOR", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "2"}], "]"}], "]"}], "\[GreaterEqual]", 
               "3"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", 
                 RowBox[{"i", "+", "2"}]}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"CHECKbadFOR", "[", 
                RowBox[{
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "1"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "2"}], "]"}], "]"}], ",", 
                 RowBox[{"VEC", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", "+", "3"}], "]"}], "]"}]}], "]"}], "\[Equal]",
                "True"}], ")"}], "&&", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "3"}], "]"}], "]"}], "\[GreaterEqual]", 
               "3"}], ")"}]}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"NewVec", "=", 
               RowBox[{"BLOW", "[", 
                RowBox[{"VEC", ",", 
                 RowBox[{"i", "+", "3"}]}], "]"}]}], ")"}], "&&", 
             RowBox[{"Break", "[", "]"}]}], ",", 
            RowBox[{"(", 
             RowBox[{"NewVec", "=", "VEC"}], ")"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "NewVec"}], "\[IndentingNewLine]", 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.5953611645110044`*^9, 3.5953613006550045`*^9}, {
   3.5953613337770042`*^9, 3.595361387508004*^9}, {3.5953614187050047`*^9, 
   3.5953614472350044`*^9}, {3.595362331286004*^9, 3.5953623538630047`*^9}, {
   3.5953623928060045`*^9, 3.595362494154004*^9}, {3.5953625393940043`*^9, 
   3.5953625663200045`*^9}, {3.5953626214990044`*^9, 
   3.5953627921670046`*^9}, {3.5953628732480044`*^9, 
   3.5953629692070045`*^9}, {3.5953630169170046`*^9, 3.595363032180004*^9}, {
   3.5953631071770043`*^9, 3.595363144199004*^9}, {3.595363207319004*^9, 
   3.595363345548004*^9}, {3.5953634734340043`*^9, 3.5953636025520043`*^9}, {
   3.5953636495020046`*^9, 3.5953637041160045`*^9}, {3.5953637403000045`*^9, 
   3.5953637825860043`*^9}, {3.595363847067004*^9, 3.5953638518670044`*^9}, {
   3.595363890661004*^9, 3.5953639118090043`*^9}, {3.595364427272004*^9, 
   3.5953645037570047`*^9}, {3.5953645362110043`*^9, 
   3.5953647914720044`*^9}, {3.5953648234180045`*^9, 
   3.5953649461380043`*^9}, {3.5953650019170046`*^9, 
   3.5953651050230045`*^9}, {3.595365137857004*^9, 3.5953651435750046`*^9}, {
   3.5953652106600046`*^9, 3.5953652276780043`*^9}, {3.5953652632830043`*^9, 
   3.5953654051460047`*^9}, {3.5953655055190043`*^9, 
   3.5953655093250046`*^9}, {3.595365541444004*^9, 3.5953656194720044`*^9}, 
   3.5953656717850046`*^9, {3.5953657397240047`*^9, 3.5953658116830044`*^9}, {
   3.5953659055900044`*^9, 3.5953659730420046`*^9}, {3.595366050192004*^9, 
   3.5953660516700044`*^9}, {3.5953665938740044`*^9, 
   3.5953666531200047`*^9}, {3.5953668043730044`*^9, 
   3.5953668048230047`*^9}, {3.5953670934980044`*^9, 3.595367139654004*^9}, {
   3.5953672840430045`*^9, 3.595367455890004*^9}, {3.5953675039590044`*^9, 
   3.5953675405970044`*^9}, {3.5953678061690044`*^9, 
   3.5953678224280043`*^9}, {3.5953679958270044`*^9, 
   3.5953681142090044`*^9}, {3.595368160371004*^9, 3.595368435970004*^9}, {
   3.5953685543610044`*^9, 3.595368557864004*^9}, {3.5953686060200043`*^9, 
   3.5953686080320044`*^9}, {3.5953686433860044`*^9, 3.595368646159004*^9}, {
   3.595368683963004*^9, 3.5953686849260044`*^9}, {3.595368729444004*^9, 
   3.5953687559140043`*^9}, {3.5953690380830045`*^9, 
   3.5953690404530044`*^9}, {3.5953690807750044`*^9, 3.5953691015660048`*^9}, 
   3.5953693894030046`*^9, {3.59537435237018*^9, 3.59537453192218*^9}, {
   3.59537690643618*^9, 3.5953769214541807`*^9}, {3.5953771893611803`*^9, 
   3.5953773367091804`*^9}, {3.5953776148121805`*^9, 3.59537763872418*^9}, {
   3.5953776934571805`*^9, 3.59537769422618*^9}, {3.5953781099461803`*^9, 
   3.5953781419791803`*^9}, {3.5953790541971807`*^9, 3.59537907506618*^9}, {
   3.5953799373461804`*^9, 3.5953799374901805`*^9}, {3.5953800618011804`*^9, 
   3.5953801697651806`*^9}, {3.5953804154841805`*^9, 3.59538045016718*^9}, {
   3.5953805734141808`*^9, 3.59538061504218*^9}, 3.595519525036374*^9, {
   3.595519577418374*^9, 3.5955195803113747`*^9}, {3.5955197990663743`*^9, 
   3.595519802003374*^9}, {3.5959516319535775`*^9, 3.5959516853245773`*^9}, {
   3.595951719936578*^9, 3.5959517497675776`*^9}, {3.5959517871835775`*^9, 
   3.5959517914765778`*^9}, {3.595951834245578*^9, 3.595951843625578*^9}, {
   3.5959519221775775`*^9, 3.595951942139578*^9}, {3.595952185705578*^9, 
   3.5959522170055776`*^9}, {3.5959523193645773`*^9, 3.5959523214065776`*^9}, 
   3.595952355816578*^9, {3.595953576993578*^9, 3.5959536528905773`*^9}, {
   3.5959537138135777`*^9, 3.5959537161555777`*^9}, {3.5959540243855777`*^9, 
   3.5959540298155775`*^9}, {3.5959541693325777`*^9, 
   3.5959541697135773`*^9}, {3.595954225212578*^9, 3.595954259311578*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RESOLVER", "[", "VEC_", "]"}], ":=", 
   RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"INIT", "=", "True"}], ";", "\[IndentingNewLine]", 
     RowBox[{"PLACEone", "=", "VEC"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{"INIT", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"PLACEtwo", "=", 
         RowBox[{"RepairOnce", "[", "PLACEone", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"PLACEtwo", "\[Equal]", "PLACEone"}], ",", 
          RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"INIT", "=", 
         RowBox[{"Not", "[", 
          RowBox[{"GaugeCHECK", "[", "PLACEtwo", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"GaugeCHECK", "[", "PLACEtwo", "]"}], "\[Equal]", "True"}],
           ",", 
          RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"PLACEtwo", "\[Equal]", "1"}], ",", 
          RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"PLACEone", "=", "PLACEtwo"}], ";"}]}], "\[IndentingNewLine]",
       "]"}], ";", "\[IndentingNewLine]", "PLACEtwo"}], "\[IndentingNewLine]",
     ")"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5959514902545776`*^9, 3.5959515741365776`*^9}, {
  3.5959516220955777`*^9, 3.5959516238715773`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BlowUP", "[", "VEC_", "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"INIT", "=", "True"}], ";", "\[IndentingNewLine]", 
    RowBox[{"PLACEone", "=", "VEC"}], ";", "\[IndentingNewLine]", 
    RowBox[{"OUTPUT", "=", "VEC"}], ";", "\[IndentingNewLine]", 
    RowBox[{"While", "[", 
     RowBox[{"INIT", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PLACEtwo", "=", 
        RowBox[{"RepairOnce", "[", "PLACEone", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"PLACEtwo", "\[Equal]", "PLACEone"}], ",", 
         RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"INIT", "=", 
        RowBox[{"Not", "[", 
         RowBox[{"GaugeCHECK", "[", "PLACEtwo", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"GaugeCHECK", "[", "PLACEtwo", "]"}], "\[Equal]", "True"}], 
         ",", 
         RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"PLACEtwo", "\[Equal]", "1"}], ",", 
         RowBox[{"Break", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"PLACEone", "=", "PLACEtwo"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"PLACEtwo", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"OUTPUT", "=", "VEC"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Text", "[", "\"\<I AM ERROR\>\"", "]"}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"OUTPUT", "=", "PLACEtwo"}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "OUTPUT"}], "\[IndentingNewLine]", 
   ")"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQBmIQvYbzwb+FJ185fhV9B6ZVPtfdWQSkUzTegmkmidqH
IPpX9oWnIHpT19HPINrzp/wXEO1+7swvEH1tghXTYiA91WApJ4iWK9IUAtFb
trKogWgB19faIPpK6uxbILou/Nh9ED2ffepzED2z7fULEF3FuOX9YrA9qp9B
9J9pwv9B9Mf91axLgPT06COcILrimorQErA7+MWWgN3PJw2iJ7M+UgTRp/re
g+mslU5qINq54hmY3vZgevASsP9+hoLolhvliSDarKwfTBdoRaSC6GUdXakQ
c+sOLwG7q+QoiJ57x/EkiFaTW3QaRPNoKZbannrl+PuiOZi+4GVaCaJTkh9W
gWjv+MV1IPr9eY56EP1M2aEZRMut1WyDqKvsAtE73L73gegZBy9PBtGPzgou
BNFFE/zXgWiTtikbQDQAAdb2aw==
  "]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Second Step: Define a Function BlowDOWN which sequentially blows down all -1 \
curves. Gives Error if inconsistent SCFT\
\>", "Subsection",
 CellChangeTimes->{{3.5954121312325783`*^9, 3.5954121948105783`*^9}, {
  3.595539026317374*^9, 3.5955390286373744`*^9}, {3.5956782839803877`*^9, 
  3.5956783000953875`*^9}, {3.5956934744703827`*^9, 3.5956935333753824`*^9}, {
  3.5956977285293827`*^9, 3.5956977291473827`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ONEstep", "[", "VEC_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"(", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", 
        RowBox[{"Length", "[", "VEC", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"NNVEC", "=", "VEC"}], ";", "\[IndentingNewLine]", 
        RowBox[{"NVEC", "=", "VEC"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "\[Equal]", "1"}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VEC", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "1"}], ")"}]}], ",",
           "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"NVEC", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "-", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"j", "-", 
                 RowBox[{"(", 
                  RowBox[{"i", "+", "1"}], ")"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Length", "[", "VEC", "]"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"NNVEC", "=", 
            RowBox[{"Drop", "[", 
             RowBox[{"NVEC", ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "\[LessEqual]", "i", "\[LessEqual]", 
             RowBox[{
              RowBox[{"Length", "[", "VEC", "]"}], "-", "1"}]}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VEC", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "1"}], ")"}]}], ",",
           "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"NVEC", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "-", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"j", "-", 
                 RowBox[{"(", 
                  RowBox[{"i", "+", "1"}], ")"}]}], "]"}], "-", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"j", "-", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Length", "[", "VEC", "]"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"NNVEC", "=", 
            RowBox[{"Drop", "[", 
             RowBox[{"NVEC", ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"i", "\[Equal]", 
             RowBox[{"Length", "[", "VEC", "]"}]}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"VEC", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "1"}], ")"}]}], ",",
           "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"NVEC", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"VEC", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "-", 
               RowBox[{"KroneckerDelta", "[", 
                RowBox[{"j", "-", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"Length", "[", "VEC", "]"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"NNVEC", "=", 
            RowBox[{"Drop", "[", 
             RowBox[{"NVEC", ",", 
              RowBox[{"{", "i", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
        ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "NNVEC"}], 
    "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.5956783098693876`*^9, 3.595678496510388*^9}, {
  3.595678527842388*^9, 3.5956785364873877`*^9}, {3.5956789029203877`*^9, 
  3.5956789036573877`*^9}, {3.5956789375193877`*^9, 3.595679022821388*^9}, {
  3.5956792398483877`*^9, 3.595679543807388*^9}, {3.595679622925388*^9, 
  3.595679709507388*^9}, {3.5956797467773876`*^9, 3.595679890367388*^9}, {
  3.5956799409823875`*^9, 3.5956799735013876`*^9}, {3.595680041568388*^9, 
  3.5956800432703876`*^9}, {3.595680103358388*^9, 3.5956801999963875`*^9}, {
  3.595680242781388*^9, 3.5956803563413877`*^9}, {3.5956804152323875`*^9, 
  3.595680423109388*^9}, {3.595680489792388*^9, 3.5956806035593877`*^9}, {
  3.595681616323388*^9, 3.595681621377388*^9}, {3.5959542779535775`*^9, 
  3.5959542821625776`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZEROCHECK", "[", "VEC_", "]"}], ":=", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "VEC", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"VALUE", "=", "VEC"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "VEC", "]"}], ">", "1"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VEC", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"VALUE", "=", "0"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", "VALUE"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5956807506473875`*^9, 3.595680912872388*^9}, {
  3.5956810807533875`*^9, 3.5956811170533876`*^9}, {3.5956811741853876`*^9, 
  3.595681349205388*^9}, {3.595681401617388*^9, 3.595681439778388*^9}, {
  3.595681625768388*^9, 3.5956816487623878`*^9}, {3.595681887648388*^9, 
  3.5956819187323875`*^9}, {3.5959542906445775`*^9, 3.5959542929045773`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ONECHECK", "[", "VEC_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", 
       RowBox[{"Length", "[", "VEC", "]"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"VALUE", "=", "VEC"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "VEC", "]"}], ">", "1"}], ",", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VEC", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "1"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"VALUE", "=", "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"Break", "[", "]"}]}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", "VALUE"}], "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->{{3.5956872671429715`*^9, 3.5956872933679714`*^9}, {
  3.5959543022945776`*^9, 3.5959543041945777`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"BlowDOWN", "[", "VEC_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"INIT", "=", "1"}], ";", "\[IndentingNewLine]", 
    RowBox[{"PlaceOne", "=", "VEC"}], ";", "\[IndentingNewLine]", 
    RowBox[{"PlaceTwo", "=", "VEC"}], ";", "\[IndentingNewLine]", 
    RowBox[{"LONE", "=", 
     RowBox[{"Length", "[", "VEC", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"LTWO", "=", 
     RowBox[{"Length", "[", "VEC", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"DIFF", "=", "2"}], ";", "\[IndentingNewLine]", 
    RowBox[{"PROD", "=", "1"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"While", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"LONE", "<", "1"}], ",", "False", ",", "True"}], "]"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PlaceTwo", "=", 
        RowBox[{"ONEstep", "[", "PlaceOne", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"LONE", "=", 
        RowBox[{"Length", "[", "PlaceOne", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"LTWO", "=", 
        RowBox[{"Length", "[", "PlaceTwo", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"PlaceOne", "=", "PlaceTwo"}], ";", "\[IndentingNewLine]", 
       RowBox[{"DIFF", "=", 
        RowBox[{"(", 
         RowBox[{"LONE", "-", "LTWO"}], ")"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"DIFF", "<", "1"}], ",", 
         RowBox[{"Break", "[", "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "PlaceOne", "]"}], ">", "0"}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PROD", "=", 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"PlaceOne", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "PlaceOne", "]"}]}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"QROD", "=", 
        RowBox[{"MemberQ", "[", 
         RowBox[{"PlaceOne", ",", 
          RowBox[{"x_", " ", "/;", 
           RowBox[{"x", "<", "0"}]}]}], "]"}]}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"GaugeCHECK", "[", "VEC", "]"}], "\[Equal]", "False"}], ",", 
      RowBox[{"Print", "[", "\"\<Not consistent with gluing\>\"", "]"}]}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"PROD", "\[Equal]", "0"}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{"Text", "[", "\"\<I AM ERROR\>\"", "]"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"QROD", "\[Equal]", "True"}], ",", 
      RowBox[{"Print", "[", 
       RowBox[{"Text", "[", "\"\<I AM ERROR\>\"", "]"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "PlaceOne"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/fcPk67NqVeOSw8XOYBo5roAFxDd9EInB0SvdjlT
CKLT+jSKQfSxYt5yED1tmkkliJZbGzoHRL9Z0rsXRPNo5R4B0Q4dwtdAdA6/
1i0QHfhA5DaI3nc85AmIXpibAaZPzNvCbAukbYwc2UF0i/AFXgj/rRiI3jOH
UxZEVwjyKoNokWud2iA61OyzKYgumvDcCUR3TXF0BdENews9QbRJ25doEP1f
fdMKEM31/+YaEK3RkmpuB6Slwidbg+gp2VMdQPSBT9yOIPoCR5HzlNOvHH/1
7wHTwSd5PEC0wrRaLxB97u61cBBtMet6FIg+s2l5HIi2k74Ipi/keWrOANLW
2lFgGgDqHbXN
  "]]
}, Closed]],

Cell[CellGroupData[{

Cell["Third Step: EXAMPLES", "Subsection",
 CellChangeTimes->{{3.595539039008374*^9, 3.5955390502943745`*^9}, 
   3.5955782953245935`*^9, {3.5956929510923824`*^9, 3.5956929525283823`*^9}, 
   3.5956943555553827`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Some", " ", "examples", " ", "of", " ", "how", " ", "the", " ", 
   "functions", " ", "work"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956935797433825`*^9, 3.5956935861523824`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Try", " ", "out", " ", "the", " ", "BlowUP", " ", "function"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956935465423822`*^9, 3.5956935740883827`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowUP", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5956935529883823`*^9, 3.5956935611113825`*^9}, {
  3.5956943656873827`*^9, 3.595694388511382*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.5956943670093822`*^9, 3.5956943896463823`*^9}, 
   3.5956952695023823`*^9, 3.5956956677373824`*^9, 3.595757959441988*^9, 
   3.5957862169319468`*^9, 3.5957870161699467`*^9, 3.595854138455285*^9, 
   3.595951274238578*^9, 3.5959540838715773`*^9, 3.5959543903515778`*^9, 
   3.595962999314977*^9, 3.595969584583971*^9, 3.596402914728777*^9, 
   3.5964671464123907`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowUP", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5956943912373824`*^9, 3.595694395115382*^9}, {
  3.5956944311703825`*^9, 3.5956944315003824`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.595694395419382*^9, 3.5956944322533827`*^9, 
  3.5956952704763823`*^9, 3.5956956690683823`*^9, 3.595757963318988*^9, 
  3.5957862170309467`*^9, 3.595787017347947*^9, 3.5958541385322847`*^9, 
  3.595951275146578*^9, 3.5959540851965775`*^9, 3.595954391934578*^9, 
  3.595963000206977*^9, 3.595969584661971*^9, 3.5964029155657773`*^9, 
  3.596467146498391*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowUP", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "7"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5956943962263823`*^9, 3.5956944004953823`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{3.5956944014143825`*^9, 3.5956944349733825`*^9, 
  3.5956952716393824`*^9, 3.5956956700593824`*^9, 3.595757965481988*^9, 
  3.5957862171689467`*^9, 3.5957870182019467`*^9, 3.595854138628285*^9, 
  3.5959512759205775`*^9, 3.595954086318578*^9, 3.5959543928625774`*^9, 
  3.595963001183977*^9, 3.595969584758971*^9, 3.5964029167827773`*^9, 
  3.5964671466123905`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowUP", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}], 
   "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5956944036543827`*^9, 3.595694418964382*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5956944070223827`*^9, 3.5956944398573823`*^9}, 
   3.5956952765123825`*^9, 3.5956956757833824`*^9, 3.5957579707519884`*^9, 
   3.595786221054947*^9, {3.5957870228439465`*^9, 3.595787048666947*^9}, 
   3.595854142589285*^9, 3.595951280368578*^9, 3.5959540905375776`*^9, 
   3.595954396068578*^9, 3.5959630045549774`*^9, 3.5959695867169714`*^9, 
   3.596402919567777*^9, 3.596467148354391*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowUP", "[", 
  RowBox[{"{", 
   RowBox[{"3", ",", "4", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.595954415962578*^9, 3.5959544196155777`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{3.5959544199905777`*^9, 3.595963005890977*^9, 
  3.595969586904971*^9, 3.5964029212607775`*^9, 3.5964671485203905`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowUP", "[", 
  RowBox[{"{", 
   RowBox[{"3", ",", "5", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5959544220255775`*^9, 3.5959544258295774`*^9}}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox["\<\"I AM ERROR\"\>", TextForm]], "InlineText"],
  Text["I AM ERROR"]]], "Print",
 CellChangeTimes->{3.5959544263915777`*^9, 3.595963006893977*^9, 
  3.595969587028971*^9, 3.596402922613777*^9, 3.596467148707391*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "5", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5959544263975773`*^9, 3.595963006900977*^9, 
  3.595969587035971*^9, 3.5964029226447773`*^9, 3.5964671487113905`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"So", " ", "this", " ", "model", " ", "is", " ", "inconsistent"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5959544374605775`*^9, 3.595954444738578*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowUP", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "8"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.595695278450382*^9, 3.5956952831683826`*^9}}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox["\<\"I AM ERROR\"\>", TextForm]], "InlineText"],
  Text["I AM ERROR"]]], "Print",
 CellChangeTimes->{
  3.595695283832382*^9, 3.5956956772883825`*^9, 3.5957579759429884`*^9, 
   3.595786221271947*^9, {3.595787024215947*^9, 3.595787042538947*^9}, 
   3.595854142820285*^9, 3.5959512805085773`*^9, 3.595954091941578*^9, 
   3.5959543973005776`*^9, 3.5959544300745773`*^9, 3.5959630085009775`*^9, 
   3.5959695872289715`*^9, 3.596402924599777*^9, 3.596467148875391*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5956952838403826`*^9, 3.5956956772953825`*^9, 3.5957579759499884`*^9, 
   3.5957862212749467`*^9, {3.595787024222947*^9, 3.5957870425449467`*^9}, 
   3.595854142827285*^9, 3.5959512805155773`*^9, 3.5959540919475775`*^9, 
   3.5959543973075776`*^9, 3.5959544300815773`*^9, 3.5959630085079775`*^9, 
   3.595969587234971*^9, 3.596402924608777*^9, 3.596467148878391*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"So", " ", "this", " ", "model", " ", "is", " ", "inconsistent"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.595695286556382*^9, 3.5956952911683826`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Try", " ", "out", " ", "the", " ", "BlowDOWN", " ", "function"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956935667713823`*^9, 3.5956935772153826`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowDOWN", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "2", ",", "2", ",", "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.595578327931594*^9, 3.5955783807955933`*^9}, {
  3.5956944419843826`*^9, 3.5956944534233823`*^9}}],

Cell[BoxData[
 RowBox[{"{", "2", "}"}]], "Output",
 CellChangeTimes->{{3.5955783330955935`*^9, 3.5955783810745935`*^9}, {
   3.5956944483173823`*^9, 3.595694454018382*^9}, 3.5956946227263823`*^9, 
   3.595695294879382*^9, 3.5956956799533825`*^9, 3.595757987010988*^9, 
   3.5957862214359465`*^9, 3.595787027111947*^9, 3.5958541429462852`*^9, 
   3.595951282618578*^9, 3.5959540939635773`*^9, 3.5959543992885776`*^9, 
   3.595963011888977*^9, 3.5959695874089713`*^9, 3.596402927056777*^9, 
   3.596467149040391*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"i", ".", "e", ".", " ", "it"}], " ", "blows", " ", "down", " ", 
    "to", " ", "a", " ", "single"}], " ", "-", 
   RowBox[{"2", " ", "curve"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5964030985037775`*^9, 3.596403104438777*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowDOWN", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "3", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5956944562313824`*^9, 3.5956944616043825`*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{3.5956944623593826`*^9, 3.5956946285283823`*^9, 
  3.595694824688382*^9, 3.5956952997783823`*^9, 3.5956956811333823`*^9, 
  3.5957579910299883`*^9, 3.595786221531947*^9, 3.5957870280919466`*^9, 
  3.595854143019285*^9, 3.5959512833265777`*^9, 3.595954094844578*^9, 
  3.5959544002685776`*^9, 3.595963015018977*^9, 3.595969587512971*^9, 
  3.596402928712777*^9, 3.596467149148391*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"i", ".", "e", ".", " ", "it"}], " ", "blows", " ", "down", " ", 
   "to", " ", "nothing"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.595694464287382*^9, 3.595694468846382*^9}, {
  3.595695302360382*^9, 3.5956953026143827`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowDOWN", "[", 
  RowBox[{"{", 
   RowBox[{
   "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
    "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.595694473202382*^9, 3.5956944781353827`*^9}}],

Cell[BoxData["\<\"Not consistent with gluing\"\>"], "Print",
 CellChangeTimes->{3.5956948286593823`*^9, 3.5956953038493824`*^9, 
  3.5956956829633827`*^9, 3.595757994500988*^9, 3.5957862216429467`*^9, 
  3.5957870298889465`*^9, 3.595854143118285*^9, 3.5959512844945774`*^9, 
  3.5959540965725775`*^9, 3.5959544021675777`*^9, 3.595963017070977*^9, 
  3.595969587674971*^9, 3.5964029305857773`*^9, 3.596467149283391*^9}],

Cell[BoxData[
 RowBox[{"{", "2", "}"}]], "Output",
 CellChangeTimes->{3.5956944787373824`*^9, 3.5956948286633825`*^9, 
  3.5956953038753824`*^9, 3.5956956829673824`*^9, 3.5957579945089884`*^9, 
  3.5957862216459465`*^9, 3.5957870298939466`*^9, 3.5958541431232853`*^9, 
  3.5959512845235777`*^9, 3.5959540965785775`*^9, 3.595954402172578*^9, 
  3.5959630170769773`*^9, 3.595969587693971*^9, 3.596402930610777*^9, 
  3.5964671492873907`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"So", " ", 
     RowBox[{"it", "'"}], "s", " ", "not", " ", "really", " ", "a", " ", 
     "consistent", " ", "NHC"}], ",", " ", 
    RowBox[{
    "but", " ", "it", " ", "still", " ", "blows", " ", "down", " ", 
     "properly"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "can", " ", "also", " ", "check", " ", "what", " ", "it", " ", 
    "blows", " ", "up", " ", 
    RowBox[{"to", ":"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.5956948353953824`*^9, 3.5956948661893826`*^9}, {
  3.5956953097623825`*^9, 3.595695316426382*^9}, {3.595708637476019*^9, 
  3.5957086395560193`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowUP", "[", 
  RowBox[{"{", 
   RowBox[{
   "1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
    "3"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5956948499073825`*^9, 3.5956948714093823`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "1", ",", "6", ",", "1", ",", "3", ",", "1", ",", "6", ",", "1", ",", 
   "3", ",", "1", ",", "6", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.5956948721933823`*^9, 3.5956953196243825`*^9, 3.5956956879763823`*^9, 
   3.5957579980699883`*^9, 3.595786221832947*^9, {3.595787031986947*^9, 
   3.5957870528019466`*^9}, 3.595854143294285*^9, 3.5959512867215776`*^9, 
   3.5959540996525774`*^9, 3.5959544041555777`*^9, 3.595963020163977*^9, 
   3.5959695880009713`*^9, 3.596402935910777*^9, 3.5964671494593906`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "And", " ", "we", " ", "can", " ", "check", " ", "that", " ", "this", " ", 
    "blows", " ", "down", " ", "to", " ", "a", " ", "single"}], " ", "-", 
   RowBox[{"2", "  ", "curve"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.595695325537382*^9, 3.595695337926382*^9}, {
  3.5956957190263824`*^9, 3.5956957201273823`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowDOWN", "[", 
  RowBox[{"{", 
   RowBox[{
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
    ",", "1", ",", "6", ",", "1", ",", "3", ",", "1", ",", "6", ",", "1", ",",
     "3", ",", "1", ",", "6", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5956953392123823`*^9, 3.5956953455423822`*^9}}],

Cell[BoxData[
 RowBox[{"{", "2", "}"}]], "Output",
 CellChangeTimes->{
  3.5956953470253825`*^9, 3.595695690575382*^9, 3.5957580046459885`*^9, 
   3.5957862219519467`*^9, {3.595787033552947*^9, 3.595787053975947*^9}, 
   3.595854143383285*^9, 3.5959512881035776`*^9, 3.5959541035905776`*^9, 
   3.5959544057345777`*^9, 3.595963021902977*^9, 3.595969588149971*^9, 
   3.5964029376707773`*^9, 3.596467149661391*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowDOWN", "[", 
  RowBox[{"{", 
   RowBox[{"1", ",", "1"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.5957875942609468`*^9, 3.5957875973279467`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Not consistent with gluing\"\>"], "Print",
 CellChangeTimes->{3.5957875976269464`*^9, 3.5958541434662848`*^9, 
  3.5959512889545774`*^9, 3.595954105035578*^9, 3.5959544076455774`*^9, 
  3.5959630231689773`*^9, 3.595969588300971*^9, 3.596402939185777*^9, 
  3.5964030303427773`*^9, 3.596467149778391*^9}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox["\<\"I AM ERROR\"\>", TextForm]], "InlineText"],
  Text["I AM ERROR"]]], "Print",
 CellChangeTimes->{3.5957875976269464`*^9, 3.5958541434662848`*^9, 
  3.5959512889545774`*^9, 3.595954105035578*^9, 3.5959544076455774`*^9, 
  3.5959630231689773`*^9, 3.595969588300971*^9, 3.596402939185777*^9, 
  3.5964030303427773`*^9, 3.596467149783391*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{3.5957875976429467`*^9, 3.595854143482285*^9, 
  3.5959512889735775`*^9, 3.5959541050565777`*^9, 3.5959544076635776`*^9, 
  3.5959630231869774`*^9, 3.5959695883169713`*^9, 3.5964029392237773`*^9, 
  3.5964030304277773`*^9, 3.5964671498403907`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "It", " ", "generates", " ", "an", " ", "error", " ", "because", " ", 
    "two"}], " ", "-", 
   RowBox[{
    RowBox[{"1", "'"}], "s", " ", 
    RowBox[{"touch", "."}]}]}], " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BlowDOWN", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.596403031389777*^9, 3.596403050412777*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Not consistent with gluing\"\>"], "Print",
 CellChangeTimes->{3.5964030509207773`*^9, 3.596467150069391*^9}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox["\<\"I AM ERROR\"\>", TextForm]], "InlineText"],
  Text["I AM ERROR"]]], "Print",
 CellChangeTimes->{3.5964030509207773`*^9, 3.596467150073391*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.596403050936777*^9, 3.5964671500843906`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Also", " ", "clearly", " ", "bad"}], ",", " ", 
   RowBox[{
   "since", " ", "upon", " ", "blowdown", " ", "something", " ", "went", " ", 
    "negative"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.596403053433777*^9, 3.596403067325777*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Fourth Step: Perform the Sweep of A-type graphs by a Brute Force Approach\
\>", "Subsection",
 CellChangeTimes->{{3.5954121312325783`*^9, 3.5954121948105783`*^9}, {
  3.595539026317374*^9, 3.5955390286373744`*^9}, {3.5956940239663825`*^9, 
  3.5956940246193824`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Make", " ", "a", " ", "table", " ", "and", " ", "collect", " ", "all", 
    " ", "the", " ", "different", " ", "values", " ", "which", " ", 
    RowBox[{"work", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "maximal", " ", "value", " ", "depends", " ", "on", " ", "how",
     " ", "deep", " ", "we", " ", "go", " ", "into", " ", "the", " ", 
    "interior", " ", "of", " ", "a", " ", 
    RowBox[{"graph", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "saves", " ", "time", " ", "in", " ", "checking", " ", 
     "various", " ", 
     RowBox[{"resolutions", ".", " ", "Substantial"}], " ", "time", " ", 
     "improvements", " ", "still", " ", "possible"}], ",", " ", "though"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Go", " ", "up", " ", "to", " ", "ten", " ", "curves", " ", 
    RowBox[{"deep", ".", " ", "After"}], " ", "that", " ", "point", " ", 
    "easier", " ", "to", " ", "check", " ", "patterns", " ", 
    "\"\<by hand\>\""}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Sweep", " ", "uses", " ", "the", " ", "function", " ", "RESOLVER", " ", 
    "defined", " ", "in", " ", "step", " ", 
    RowBox[{"one", ".", " ", "Same"}], " ", "usage", " ", "as", " ", 
    "BlowDOWN", " ", "but", " ", "output", " ", "is", " ", "slightly", " ", 
    "different"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.5954163512985783`*^9, 3.5954163617585783`*^9}, {
  3.595694163867382*^9, 3.5956942047193823`*^9}, {3.5956957500763826`*^9, 
  3.5956957576003823`*^9}, {3.5956969453263826`*^9, 3.5956969756043825`*^9}, {
  3.595705152269019*^9, 3.5957051780630193`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"CHECKER", "[", "VEC_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"RESOLVER", "[", "VEC", "]"}], "]"}], "\[Equal]", "0"}], ",", 
    "1", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.595425028206768*^9, 3.595425050204768*^9}, {
  3.595425100799768*^9, 3.595425105873768*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Two", " ", "curves"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956942161613827`*^9, 3.5956942183173823`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"9", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "7"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5956940691663823`*^9, 3.5956940878733826`*^9}, 
   3.5959544570575776`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{{3.5959631655479774`*^9, 3.595963169383977*^9}, 
   3.596403162376777*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{{3.5959631655479774`*^9, 3.595963169383977*^9}, 
   3.5964031624327774`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TWOTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b"}], "}"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b"}], "}"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TWOFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"TWOTAB", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TWOGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"TWOFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595426016767768*^9, 3.5954260285597677`*^9}, {
   3.595426148881768*^9, 3.595426202666768*^9}, 3.5956940680353823`*^9}],

Cell[CellGroupData[{

Cell[BoxData["TWOGOOD"], "Input",
 CellChangeTimes->{{3.5954263870337677`*^9, 3.5954263933167677`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.595426388953768*^9, 3.595426393780768*^9}, 
   3.5955199645983744`*^9, 3.595576959431594*^9, 3.5956957703883824`*^9, 
   3.5959544797115774`*^9, {3.595963076282977*^9, 3.595963099334977*^9}, 
   3.5959631741209774`*^9, 3.5964031660267773`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "TWOGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.5956958181913824`*^9, 3.5956958205603824`*^9}}],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{3.595695821108382*^9, 3.595954480929578*^9, 
  3.5959631007079773`*^9, 3.5959631749609776`*^9, 3.5964031670507774`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Three", " ", "curves"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956942368513823`*^9, 3.595694239202382*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"8", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "6", ",", "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595426214947768*^9, 3.5954262582097683`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{{3.595426218463768*^9, 3.595426259455768*^9}, 
   3.5955199673533745`*^9, 3.5955769642535934`*^9, 3.5956957729423823`*^9, 
   3.595963102270977*^9, {3.5959631471159773`*^9, 3.595963176586977*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{{3.595426218463768*^9, 3.595426259455768*^9}, 
   3.5955199673533745`*^9, 3.5955769642535934`*^9, 3.5956957729423823`*^9, 
   3.595963102270977*^9, {3.5959631471159773`*^9, 3.595963176636977*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"THRTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c"}], "}"}], "]"}], "\[Equal]", "2"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c"}], "}"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"THRFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"THRTAB", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"THRGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"THRFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5954261843427677`*^9, 3.595426201306768*^9}, {
  3.5954262361517677`*^9, 3.595426266803768*^9}, {3.595426362542768*^9, 
  3.5954263626587677`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["THRGOOD"], "Input",
 CellChangeTimes->{{3.595426290468768*^9, 3.595426291628768*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5954262920147676`*^9, 3.5954263967027683`*^9, 
  3.5955199922813745`*^9, 3.5956958003213825`*^9, 3.595963119515977*^9, 
  3.5959631930569773`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "THRGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.5956958069483824`*^9, 3.5956958096713824`*^9}}],

Cell[BoxData["74"], "Output",
 CellChangeTimes->{{3.5956958107903824`*^9, 3.5956958240623827`*^9}, 
   3.5959631196279774`*^9, 3.595963195277977*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Four", " ", "curves"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956942434603825`*^9, 3.5956942466343822`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"8", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "5", ",", "2", ",", "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595426416486768*^9, 3.595426449402768*^9}, {
  3.5955201034203744`*^9, 3.5955201069983745`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595426421799768*^9, 3.5954264504817677`*^9}, {
   3.5955200975183744`*^9, 3.595520107305374*^9}, 3.5956958255013824`*^9, {
   3.595963139413977*^9, 3.595963143631977*^9}, 3.595963197571977*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{{3.595426421799768*^9, 3.5954264504817677`*^9}, {
   3.5955200975183744`*^9, 3.595520107305374*^9}, 3.5956958255013824`*^9, {
   3.595963139413977*^9, 3.595963143631977*^9}, 3.5959631976089773`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FORTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], "]"}], 
        "\[Equal]", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "0"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FORFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"FORTAB", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FORGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"FORFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5954264134747677`*^9, 3.595426414246768*^9}, {
  3.5954264575077677`*^9, 3.595426482488768*^9}, {3.595426615437768*^9, 
  3.5954266158567677`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["FORGOOD"], "Input",
 CellChangeTimes->{{3.5954265080707684`*^9, 3.595426509543768*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2", ",", "2", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.595426611442768*^9, 3.595427198181768*^9, 
  3.5955202445543747`*^9, 3.5956959558883824`*^9, 3.5959632905689774`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "FORGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.5956958351243825`*^9, 3.5956958384883823`*^9}}],

Cell[BoxData["95"], "Output",
 CellChangeTimes->{3.5956959560203824`*^9, 3.595963290704977*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Five", " ", "curves"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956942553403826`*^9, 3.5956942574663825`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"8", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "5", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "4", ",", "2", ",", "2"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.595427209479768*^9, 3.595427273027768*^9}, {
  3.5955205587423744`*^9, 3.5955205624483747`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.5954272203567677`*^9, 3.595427273457768*^9}, {
   3.5955205542263746`*^9, 3.5955205627643747`*^9}, 3.5956959706423826`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5954272203567677`*^9, 3.595427273457768*^9}, {
   3.5955205542263746`*^9, 3.5955205627643747`*^9}, 3.595695970709382*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.5954272203567677`*^9, 3.595427273457768*^9}, {
   3.5955205542263746`*^9, 3.5955205627643747`*^9}, 3.5956959707153826`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FIVTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f"}], "}"}], "]"}],
         "\[Equal]", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f"}], "}"}], ",", 
       "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "2", ",", "8"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FIVFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"FIVTAB", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FIVGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"FIVFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595427206771768*^9, 3.5954272073347683`*^9}, {
  3.595427280621768*^9, 3.595427311806768*^9}, {3.5954274983347683`*^9, 
  3.595427502253768*^9}}],

Cell[CellGroupData[{

Cell[BoxData["FIVGOOD"], "Input",
 CellChangeTimes->{{3.595427324390768*^9, 3.595427325278768*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.595428105482768*^9, 3.5955210696113744`*^9, 
  3.5956965202053823`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "FIVGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.5956960063283825`*^9, 3.5956960142673826`*^9}}],

Cell[BoxData["113"], "Output",
 CellChangeTimes->{3.595696573905382*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Six", " ", "curves"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956960152763824`*^9, 3.5956960184683824`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "5", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.5954283269157677`*^9, 3.595428369204768*^9}, {
  3.595521262628374*^9, 3.5955212833813744`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "11", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.5954283341697683`*^9, 3.5954283698937683`*^9}, {
   3.5955212572123747`*^9, 3.595521283798374*^9}, 3.595696584148382*^9, 
   3.5956966197643824`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.5954283341697683`*^9, 3.5954283698937683`*^9}, {
   3.5955212572123747`*^9, 3.595521283798374*^9}, 3.595696584148382*^9, 
   3.5956966198773823`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", 
   ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",",
    "1", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.5954283341697683`*^9, 3.5954283698937683`*^9}, {
   3.5955212572123747`*^9, 3.595521283798374*^9}, 3.595696584148382*^9, 
   3.595696620075382*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SIXTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g"}], 
          "}"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g"}], 
        "}"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "2", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SIXFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"SIXTAB", ",", "5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SIXGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"SIXFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595428316821768*^9, 3.595428325696768*^9}, {
  3.595428380205768*^9, 3.5954284016447678`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["SIXGOOD"], "Input",
 CellChangeTimes->{{3.595428403747768*^9, 3.5954284047427683`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "5", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5954298206447678`*^9, 3.5955227813223743`*^9, 
  3.595698308773382*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "SIXGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.5956960346443825`*^9, 3.595696037242382*^9}}],

Cell[BoxData["130"], "Output",
 CellChangeTimes->{3.5956983089293823`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Seven", " ", "curves"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.5956960309813824`*^9, 3.5956960337053823`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
   "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], 
   "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2"}], 
   "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2"}], 
   "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595429947806768*^9, 3.595430001680768*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "11", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595429955317768*^9, 3.595430008286768*^9}, {
   3.595522790845374*^9, 3.5955228138743744`*^9}, 3.5956983331913824`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "11", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595429955317768*^9, 3.595430008286768*^9}, {
   3.595522790845374*^9, 3.5955228138743744`*^9}, 3.5956983334003825`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", 
   ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",",
    "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595429955317768*^9, 3.595430008286768*^9}, {
   3.595522790845374*^9, 3.5955228138743744`*^9}, 3.5956983334963827`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595429955317768*^9, 3.595430008286768*^9}, {
   3.595522790845374*^9, 3.5955228138743744`*^9}, 3.5956983335883827`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SEVTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{
          "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g", ",", "h"}], 
          "}"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g", ",", "h"}], 
        "}"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h", ",", "2", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEVFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"SEVTAB", ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEVGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"SEVFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5954300109787683`*^9, 3.595430053097768*^9}, {
  3.5954302409407682`*^9, 3.595430241326768*^9}}],

Cell[CellGroupData[{

Cell[BoxData["SEVGOOD"], "Input",
 CellChangeTimes->{{3.595430020437768*^9, 3.595430021404768*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "5"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "6"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}],
     "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5954347674667683`*^9, 3.595526162286374*^9, 
  3.595701825056382*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "SEVGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.5956960612293825`*^9, 3.5956960648693824`*^9}}],

Cell[BoxData["138"], "Output",
 CellChangeTimes->{3.5957018252503824`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Eight", " ", 
   RowBox[{"curves", ".", " ", "This"}], " ", "one", " ", "takes", " ", "a", 
   " ", 
   RowBox[{"while", ".", " ", "Could"}], " ", "be", " ", "sped", " ", "up", 
   " ", "by", " ", "a", " ", "more", " ", "optimized", " ", "routine"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5956960566133823`*^9, 3.5956960587043824`*^9}, {
  3.595779778764947*^9, 3.595779783996947*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
    "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
    "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", 
    "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595434777586768*^9, 3.5954348069087677`*^9}, {
  3.5954348381577682`*^9, 3.5954348420587683`*^9}, {3.5954354583747683`*^9, 
  3.595435460480768*^9}, {3.595435515878768*^9, 3.595435549207768*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "11", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.5954355117177677`*^9, 3.595435550129768*^9}, 
   3.595526163010374*^9, 3.5957036001140194`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "1", ",", 
   "5", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.5954355117177677`*^9, 3.595435550129768*^9}, 
   3.595526163010374*^9, 3.5957036002180195`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.5954355117177677`*^9, 3.595435550129768*^9}, 
   3.595526163010374*^9, 3.595703600316019*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EGTTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{
          "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g", ",", "h", 
           ",", "j"}], "}"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g", ",", "h", ",", 
         "j"}], "}"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "2", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EGTFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"EGTTAB", ",", "7"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EGTGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"EGTFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595430655840768*^9, 3.595430709740768*^9}, {
  3.5954348674747677`*^9, 3.595434908722768*^9}, {3.595435560373768*^9, 
  3.595435563162768*^9}}],

Cell[CellGroupData[{

Cell[BoxData["EGTGOOD"], "Input",
 CellChangeTimes->{{3.595434951479768*^9, 3.5954349526917677`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", 
     "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
     "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", 
     "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", 
     "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5957094647980194`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "EGTGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.5956960824103823`*^9, 3.5956960855973825`*^9}}],

Cell[BoxData["141"], "Output",
 CellChangeTimes->{3.595709464933019*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Nine", " ", 
   RowBox[{"curves", ".", " ", "This"}], " ", "one", " ", "takes", " ", "a", 
   " ", 
   RowBox[{"while", ".", " ", "Could"}], " ", "be", " ", "sped", " ", "up", 
   " ", "by", " ", "a", " ", "more", " ", "optimized", " ", "routine"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5956960773883824`*^9, 3.5956960795643826`*^9}, {
  3.5957797706689467`*^9, 3.5957797742519464`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2", 
    ",", "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595443027911768*^9, 3.595443122330768*^9}, 
   3.5956960902603827`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "11", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.595443091763768*^9, 3.595443126852768*^9}, 
   3.5955319578363743`*^9, 3.5957094669640193`*^9, 3.5957762080899467`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "11", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.595443091763768*^9, 3.595443126852768*^9}, 
   3.5955319578363743`*^9, 3.5957094669640193`*^9, 3.5957762093799467`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", 
   "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595443091763768*^9, 3.595443126852768*^9}, 
   3.5955319578363743`*^9, 3.5957094669640193`*^9, 3.595776209592947*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "11", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595443091763768*^9, 3.595443126852768*^9}, 
   3.5955319578363743`*^9, 3.5957094669640193`*^9, 3.5957762099259467`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595443091763768*^9, 3.595443126852768*^9}, 
   3.5955319578363743`*^9, 3.5957094669640193`*^9, 3.595776210045947*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NINTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{
          "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g", ",", "h", 
           ",", "j", ",", "k"}], "}"}], "]"}], "\[Equal]", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g", ",", "h", ",", 
         "j", ",", "k"}], "}"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "2", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NINFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"NINTAB", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NINGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"NINFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595434976510768*^9, 3.595435010289768*^9}, 
   3.595435276271768*^9, {3.595443147542768*^9, 3.595443147656768*^9}}],

Cell[CellGroupData[{

Cell[BoxData["NINGOOD"], "Input",
 CellChangeTimes->{{3.595435021664768*^9, 3.5954350225257683`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "4", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "4",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.595786883151947*^9, 3.595786895194947*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "NINGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.595696106075382*^9, 3.5956961086393824`*^9}}],

Cell[BoxData["143"], "Output",
 CellChangeTimes->{3.5957868997639465`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Ten", " ", 
   RowBox[{"curves", ".", " ", "This"}], " ", "one", " ", "takes", " ", "a", 
   " ", 
   RowBox[{"while", ".", " ", "Could"}], " ", "be", " ", "sped", " ", "up", 
   " ", "by", " ", "a", " ", "more", " ", "optimized", " ", "routine"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.5956961113923826`*^9, 3.5956961319333825`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", 
    ",", "2", ",", "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595443828387768*^9, 3.5954438545187683`*^9}, {
  3.595459189461*^9, 3.5954592380109997`*^9}, {3.5954944718413744`*^9, 
  3.5954945051583743`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "11", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595459175656*^9, 3.595459241731*^9}, {
   3.5954944646603746`*^9, 3.5954945088283744`*^9}, 3.5955416655783744`*^9, 
   3.5955769875035934`*^9, 3.5955790505925937`*^9, 3.595592309140768*^9, 
   3.595854177320285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "11", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595459175656*^9, 3.595459241731*^9}, {
   3.5954944646603746`*^9, 3.5954945088283744`*^9}, 3.5955416655783744`*^9, 
   3.5955769875035934`*^9, 3.5955790505925937`*^9, 3.595592309140768*^9, 
   3.595854179745285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", 
   "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "8", 
   ",", "1", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595459175656*^9, 3.595459241731*^9}, {
   3.5954944646603746`*^9, 3.5954945088283744`*^9}, 3.5955416655783744`*^9, 
   3.5955769875035934`*^9, 3.5955790505925937`*^9, 3.595592309140768*^9, 
   3.595854180100285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "11", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.595459175656*^9, 3.595459241731*^9}, {
   3.5954944646603746`*^9, 3.5954945088283744`*^9}, 3.5955416655783744`*^9, 
   3.5955769875035934`*^9, 3.5955790505925937`*^9, 3.595592309140768*^9, 
   3.595854180931285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "11", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595459175656*^9, 3.595459241731*^9}, {
   3.5954944646603746`*^9, 3.5954945088283744`*^9}, 3.5955416655783744`*^9, 
   3.5955769875035934`*^9, 3.5955790505925937`*^9, 3.595592309140768*^9, 
   3.595854181304285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "11", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{{3.595459175656*^9, 3.595459241731*^9}, {
   3.5954944646603746`*^9, 3.5954945088283744`*^9}, 3.5955416655783744`*^9, 
   3.5955769875035934`*^9, 3.5955790505925937`*^9, 3.595592309140768*^9, 
   3.5958541816122847`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TENTAB", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CHECKER", "[", 
         RowBox[{"{", 
          RowBox[{
          "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g", ",", "h", 
           ",", "j", ",", "k", ",", "l"}], "}"}], "]"}], "\[Equal]", "2"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "c", ",", "d", ",", "f", ",", "g", ",", "h", ",", 
         "j", ",", "k", ",", "l"}], "}"}], ",", "0"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "2", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"c", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"f", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"h", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "2", ",", "7"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TENFLAT", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"TENTAB", ",", "9"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TENGOOD", "=", 
   RowBox[{"Cases", "[", 
    RowBox[{"TENFLAT", ",", 
     RowBox[{"Except", "[", 
      RowBox[{"_", "0"}], "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.595443560385768*^9, 3.5954436028897676`*^9}, {
  3.595459253402*^9, 3.595459278047*^9}}],

Cell[CellGroupData[{

Cell[BoxData["TENGOOD"], "Input",
 CellChangeTimes->{{3.595443580943768*^9, 3.595443582409768*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
      ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2",
      ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2",
      ",", "2", ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.5955098922563744`*^9, 3.595612584939768*^9, 
  3.5958691048002853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "TENGOOD", "]"}]], "Input",
 CellChangeTimes->{{3.5956961445743823`*^9, 3.5956961466273823`*^9}}],

Cell[BoxData["144"], "Output",
 CellChangeTimes->{3.5958691049462852`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Checking", " ", "eleven", " ", "and", " ", "more", " ", "curves", " ", 
    "just", " ", "involves", " ", "making", " ", "sure", " ", "the", " ", 
    "patterns", " ", "at", " ", "10", " ", "curves", " ", "persist"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Total", " ", "of", " ", "6"}], " ", "+", " ", "5", " ", "+", 
     " ", "4", " ", "+", " ", "3", " ", "+", " ", "2", " ", "+", " ", "1"}], 
    " ", "=", " ", 
    RowBox[{"21", " ", "distinct", " ", "cases", " ", "to", " ", "check"}]}], 
   " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.595713052365219*^9, 3.595713069228819*^9}, {
   3.595716485177419*^9, 3.5957165031174192`*^9}, 3.596455439735977*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "3"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "4", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "7"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "3"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "4", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "4", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", ",", "2", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3", ",", "2", 
    ",", "2", ",", "2", ",", "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.595713084594819*^9, 3.5957133563936195`*^9}, {
  3.5957134097144194`*^9, 3.5957134097924194`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869243618285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.5958692508592854`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869260952285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869273917285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.5958692861492853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869301049285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869305134285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869311169285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869319672285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.5958693314212847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869342147285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869348478285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869354345285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.5958693631232853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869374092285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", 
   ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",",
    "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", 
   "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.5958693756572847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", 
   ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",",
    "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", 
   "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1",
    ",", "5", ",", "1", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869378094285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", 
   "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "8", 
   ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", 
   "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.595869379081285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1",
    ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", 
   ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.5958693807632847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1",
    ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", 
   ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",",
    "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.5958693835792847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957160492354193`*^9, 3.5958693845132847`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"And", ",", " ", 
   RowBox[{"at", " ", "12", " ", "curves"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.595713357454419*^9, 3.5957133615572195`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3", 
    ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], "]"}]}], "Input",
 CellChangeTimes->{{3.5957133676880193`*^9, 3.595713402600819*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869392114285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869402069285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.5958694160902853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869433857285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869451521285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869471693285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869477714285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.5958694862412853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", 
   "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869497719285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869512762285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869527198285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.5958695334732847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.5958695414982853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869552389285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869565712285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", 
   ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",",
    "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", 
   "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1",
    ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869568415285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", 
   ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",",
    "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", 
   "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1",
    ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", 
   ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", 
   "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869572135285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", 
   "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "8", 
   ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", 
   "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", 
   "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869573684285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1",
    ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", 
   ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",",
    "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2",
    ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869577286285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1",
    ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", 
   ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",",
    "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2",
    ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", 
   ",", "1", ",", "5", ",", "1", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869582780285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1",
    ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957161838634195`*^9, 3.595869584735285*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"And", ",", " ", 
   RowBox[{"at", " ", "13", " ", "curves"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.595713412881219*^9, 3.595713416906019*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "7", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "2", ",", "2", ",", "7"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "4", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "2", ",", "4", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "3", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "3", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RESOLVER", "[", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "2", 
    ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.5957134261724195`*^9, 3.5957134581680193`*^9}, {
  3.595714242901419*^9, 3.5957142650846195`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869595909285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869609949285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869628953285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869652209285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.5958696738662853`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",",
    "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2",
    ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", 
   ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",",
    "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3",
    ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869698275285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869706719285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869718161285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.5958697332042847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1",
    ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869752134285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1",
    ",", "12", ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869770266285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869778304285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869789287285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869803742285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", 
   ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", 
   "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5",
    ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", 
   ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", 
   "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3",
    ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",",
    "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", 
   "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2",
    ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",",
    "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", 
   "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12",
    ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",",
    "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", 
   "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869821110285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", 
   ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",",
    "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", 
   "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1",
    ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", 
   ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", 
   "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869824576285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", 
   ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",",
    "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", 
   "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1",
    ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", 
   ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", 
   "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2",
    ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869829343285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", 
   "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "8", 
   ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", 
   "2", ",", "3", ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", 
   ",", "2", ",", "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", 
   "1", ",", "8", ",", "1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "8", 
   ",", "1", ",", "2", ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869831043285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1",
    ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", 
   ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",",
    "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2",
    ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", 
   ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.595869835486285*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", 
   ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",",
    "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", 
   "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", 
   ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",",
    "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1",
    ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", 
   ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",",
    "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2",
    ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", 
   ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.5958698419542847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", 
   ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",",
    "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", 
   "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1",
    ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", ",", "1", ",", "2", 
   ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", "3", ",", "2", ",", 
   "2", ",", "1", ",", "12", ",", "1", ",", "2", ",", "2", ",", "3", ",", "1",
    ",", "5", ",", "1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "12", 
   ",", "1", ",", "2", ",", "2", ",", "3", ",", "1", ",", "5", ",", "1", ",", 
   "3", ",", "2", ",", "2"}], "}"}]], "Output",
 CellChangeTimes->{3.5957163659778194`*^9, 3.5958698449072847`*^9}]
}, Open  ]]
}, Closed]]
},
WindowSize->{1584, 779},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1597, 31, 92, "Input"],
Cell[2157, 53, 1939, 48, 92, "Input"],
Cell[4099, 103, 844, 19, 72, "Input"],
Cell[CellGroupData[{
Cell[4968, 126, 933, 17, 49, "Subsection"],
Cell[5904, 145, 17440, 443, 412, "Input"],
Cell[23347, 590, 2300, 59, 112, "Input"],
Cell[25650, 651, 1316, 36, 92, "Input"],
Cell[26969, 689, 1386, 39, 92, "Input"],
Cell[28358, 730, 406, 8, 31, "Input"],
Cell[28767, 740, 5691, 124, 332, "Input"],
Cell[34461, 866, 287, 7, 31, "Input"],
Cell[34751, 875, 1969, 51, 152, "Input"],
Cell[36723, 928, 29761, 716, 1412, "Input"],
Cell[66487, 1646, 1634, 36, 332, "Input"],
Cell[68124, 1684, 2599, 57, 552, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70760, 1746, 426, 7, 49, "Subsection"],
Cell[71189, 1755, 5584, 128, 612, "Input"],
Cell[76776, 1885, 1678, 36, 372, "Input"],
Cell[78457, 1923, 1404, 32, 352, "Input"],
Cell[79864, 1957, 3913, 90, 812, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[83814, 2052, 216, 3, 41, "Subsection"],
Cell[84033, 2057, 237, 5, 31, "Input"],
Cell[84273, 2064, 205, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[84503, 2072, 227, 5, 31, "Input"],
Cell[84733, 2079, 463, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85233, 2092, 227, 5, 31, "Input"],
Cell[85463, 2099, 483, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85983, 2112, 176, 4, 31, "Input"],
Cell[86162, 2118, 577, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86776, 2133, 228, 5, 31, "Input"],
Cell[87007, 2140, 1246, 19, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88290, 2164, 184, 4, 31, "Input"],
Cell[88477, 2170, 330, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88844, 2181, 186, 4, 31, "Input"],
Cell[89033, 2187, 274, 5, 23, "Print"],
Cell[89310, 2194, 222, 4, 31, "Output"]
}, Open  ]],
Cell[89547, 2201, 205, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[89777, 2209, 174, 4, 31, "Input"],
Cell[89954, 2215, 524, 9, 23, "Print"],
Cell[90481, 2226, 464, 8, 31, "Output"]
}, Open  ]],
Cell[90960, 2237, 205, 4, 31, "Input"],
Cell[91168, 2243, 207, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[91400, 2251, 249, 5, 31, "Input"],
Cell[91652, 2258, 514, 8, 31, "Output"]
}, Open  ]],
Cell[92181, 2269, 308, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[92514, 2280, 188, 4, 31, "Input"],
Cell[92705, 2286, 448, 7, 31, "Output"]
}, Open  ]],
Cell[93168, 2296, 289, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[93482, 2306, 245, 6, 31, "Input"],
Cell[93730, 2314, 418, 5, 23, "Print"],
Cell[94151, 2321, 439, 7, 31, "Output"]
}, Open  ]],
Cell[94605, 2331, 705, 17, 52, "Input"],
Cell[CellGroupData[{
Cell[95335, 2352, 245, 6, 31, "Input"],
Cell[95583, 2360, 645, 11, 31, "Output"]
}, Open  ]],
Cell[96243, 2374, 388, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[96656, 2386, 362, 7, 31, "Input"],
Cell[97021, 2395, 413, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97471, 2407, 178, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[97674, 2415, 321, 4, 23, "Print"],
Cell[97998, 2421, 400, 7, 23, "Print"]
}, Open  ]],
Cell[98413, 2431, 317, 5, 31, "Output"]
}, Open  ]],
Cell[98745, 2439, 257, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[99027, 2451, 194, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[99246, 2459, 126, 1, 23, "Print"],
Cell[99375, 2462, 205, 4, 23, "Print"]
}, Open  ]],
Cell[99595, 2469, 158, 4, 31, "Output"]
}, Open  ]],
Cell[99768, 2476, 305, 7, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100110, 2488, 277, 5, 43, "Subsection"],
Cell[100390, 2495, 1809, 36, 112, "Input"],
Cell[102202, 2533, 379, 10, 31, "Input"],
Cell[102584, 2545, 161, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[102770, 2552, 317, 8, 52, "Input"],
Cell[103090, 2562, 198, 4, 31, "Output"],
Cell[103291, 2568, 288, 6, 31, "Output"]
}, Open  ]],
Cell[103594, 2577, 1010, 29, 72, "Input"],
Cell[CellGroupData[{
Cell[104629, 2610, 103, 1, 31, "Input"],
Cell[104735, 2613, 2797, 90, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107569, 2708, 135, 2, 31, "Input"],
Cell[107707, 2712, 168, 2, 31, "Output"]
}, Open  ]],
Cell[107890, 2717, 161, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[108076, 2724, 307, 7, 52, "Input"],
Cell[108386, 2733, 367, 7, 31, "Output"],
Cell[108756, 2742, 367, 7, 31, "Output"]
}, Open  ]],
Cell[109138, 2752, 1139, 33, 72, "Input"],
Cell[CellGroupData[{
Cell[110302, 2789, 99, 1, 31, "Input"],
Cell[110404, 2792, 5327, 153, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115768, 2950, 135, 2, 31, "Input"],
Cell[115906, 2954, 149, 2, 31, "Output"]
}, Open  ]],
Cell[116070, 2959, 162, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[116257, 2966, 381, 9, 52, "Input"],
Cell[116641, 2977, 377, 7, 31, "Output"],
Cell[117021, 2986, 409, 7, 31, "Output"]
}, Open  ]],
Cell[117445, 2996, 1239, 36, 72, "Input"],
Cell[CellGroupData[{
Cell[118709, 3036, 101, 1, 31, "Input"],
Cell[118813, 3039, 7697, 194, 152, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126547, 3238, 135, 2, 31, "Input"],
Cell[126685, 3242, 95, 1, 31, "Output"]
}, Open  ]],
Cell[126795, 3246, 162, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[126982, 3253, 546, 14, 72, "Input"],
Cell[127531, 3269, 317, 6, 31, "Output"],
Cell[127851, 3277, 348, 7, 31, "Output"],
Cell[128202, 3286, 296, 6, 31, "Output"]
}, Open  ]],
Cell[128513, 3295, 1332, 38, 72, "Input"],
Cell[CellGroupData[{
Cell[129870, 3337, 99, 1, 31, "Input"],
Cell[129972, 3340, 10206, 231, 232, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140215, 3576, 135, 2, 31, "Input"],
Cell[140353, 3580, 72, 1, 31, "Output"]
}, Open  ]],
Cell[140440, 3584, 161, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[140626, 3591, 576, 14, 72, "Input"],
Cell[141205, 3607, 472, 9, 31, "Output"],
Cell[141680, 3618, 386, 8, 31, "Output"],
Cell[142069, 3628, 415, 8, 31, "Output"]
}, Open  ]],
Cell[142499, 3639, 1377, 39, 72, "Input"],
Cell[CellGroupData[{
Cell[143901, 3682, 101, 1, 31, "Input"],
Cell[144005, 3685, 13535, 394, 292, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157577, 4084, 133, 2, 31, "Input"],
Cell[157713, 4088, 74, 1, 31, "Output"]
}, Open  ]],
Cell[157802, 4092, 163, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[157990, 4099, 719, 17, 92, "Input"],
Cell[158712, 4118, 567, 9, 31, "Output"],
Cell[159282, 4129, 482, 8, 31, "Output"],
Cell[159767, 4139, 397, 7, 31, "Output"],
Cell[160167, 4148, 397, 7, 31, "Output"]
}, Open  ]],
Cell[160579, 4158, 1492, 43, 72, "Input"],
Cell[CellGroupData[{
Cell[162096, 4205, 99, 1, 31, "Input"],
Cell[162198, 4208, 15876, 418, 372, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178111, 4631, 135, 2, 31, "Input"],
Cell[178249, 4635, 74, 1, 31, "Output"]
}, Open  ]],
Cell[178338, 4639, 441, 9, 31, "Input"],
Cell[CellGroupData[{
Cell[178804, 4652, 753, 18, 72, "Input"],
Cell[179560, 4672, 587, 10, 31, "Output"],
Cell[180150, 4684, 382, 7, 31, "Output"],
Cell[180535, 4693, 381, 7, 31, "Output"]
}, Open  ]],
Cell[180931, 4703, 1634, 46, 72, "Input"],
Cell[CellGroupData[{
Cell[182590, 4753, 101, 1, 31, "Input"],
Cell[182694, 4756, 18427, 567, 432, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201158, 5328, 135, 2, 31, "Input"],
Cell[201296, 5332, 72, 1, 31, "Output"]
}, Open  ]],
Cell[201383, 5336, 444, 9, 31, "Input"],
Cell[CellGroupData[{
Cell[201852, 5349, 1035, 27, 112, "Input"],
Cell[202890, 5378, 824, 13, 31, "Output"],
Cell[203717, 5393, 739, 12, 31, "Output"],
Cell[204459, 5407, 468, 8, 31, "Output"],
Cell[204930, 5417, 536, 9, 31, "Output"],
Cell[205469, 5428, 415, 7, 31, "Output"]
}, Open  ]],
Cell[205899, 5438, 1699, 47, 72, "Input"],
Cell[CellGroupData[{
Cell[207623, 5489, 101, 1, 31, "Input"],
Cell[207727, 5492, 20139, 575, 472, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[227903, 6072, 133, 2, 31, "Input"],
Cell[228039, 6076, 74, 1, 31, "Output"]
}, Open  ]],
Cell[228128, 6080, 390, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[228543, 6092, 1358, 33, 132, "Input"],
Cell[229904, 6127, 1046, 16, 52, "Output"],
Cell[230953, 6145, 961, 15, 31, "Output"],
Cell[231917, 6162, 630, 11, 31, "Output"],
Cell[232550, 6175, 760, 13, 31, "Output"],
Cell[233313, 6190, 642, 11, 31, "Output"],
Cell[233958, 6203, 644, 11, 31, "Output"]
}, Open  ]],
Cell[234617, 6217, 1773, 50, 92, "Input"],
Cell[CellGroupData[{
Cell[236415, 6271, 99, 1, 31, "Input"],
Cell[236517, 6274, 21746, 580, 492, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258300, 6859, 135, 2, 31, "Input"],
Cell[258438, 6863, 74, 1, 31, "Output"]
}, Open  ]],
Cell[258527, 6867, 788, 17, 52, "Input"],
Cell[CellGroupData[{
Cell[259340, 6888, 4490, 107, 432, "Input"],
Cell[263833, 6997, 1003, 15, 52, "Output"],
Cell[264839, 7014, 1120, 16, 52, "Output"],
Cell[265962, 7032, 1237, 18, 52, "Output"],
Cell[267202, 7052, 1342, 19, 52, "Output"],
Cell[268547, 7073, 1324, 19, 52, "Output"],
Cell[269874, 7094, 1407, 20, 52, "Output"],
Cell[271284, 7116, 938, 14, 52, "Output"],
Cell[272225, 7132, 1056, 16, 52, "Output"],
Cell[273284, 7150, 1172, 17, 52, "Output"],
Cell[274459, 7169, 1279, 18, 52, "Output"],
Cell[275741, 7189, 1257, 18, 52, "Output"],
Cell[277001, 7209, 918, 14, 52, "Output"],
Cell[277922, 7225, 1033, 15, 52, "Output"],
Cell[278958, 7242, 1154, 17, 52, "Output"],
Cell[280115, 7261, 1237, 18, 52, "Output"],
Cell[281355, 7281, 835, 13, 31, "Output"],
Cell[282193, 7296, 948, 14, 52, "Output"],
Cell[283144, 7312, 595, 10, 31, "Output"],
Cell[283742, 7324, 716, 11, 31, "Output"],
Cell[284461, 7337, 835, 13, 31, "Output"],
Cell[285299, 7352, 601, 10, 31, "Output"]
}, Open  ]],
Cell[285915, 7365, 200, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[286140, 7373, 4707, 126, 432, "Input"],
Cell[290850, 7501, 1131, 17, 52, "Output"],
Cell[291984, 7520, 1247, 18, 52, "Output"],
Cell[293234, 7540, 1367, 20, 52, "Output"],
Cell[294604, 7562, 1471, 21, 52, "Output"],
Cell[296078, 7585, 1450, 21, 52, "Output"],
Cell[297531, 7608, 1536, 22, 52, "Output"],
Cell[299070, 7632, 1067, 16, 52, "Output"],
Cell[300140, 7650, 1184, 17, 52, "Output"],
Cell[301327, 7669, 1301, 19, 52, "Output"],
Cell[302631, 7690, 1406, 20, 52, "Output"],
Cell[304040, 7712, 1386, 20, 52, "Output"],
Cell[305429, 7734, 1045, 15, 52, "Output"],
Cell[306477, 7751, 1164, 17, 52, "Output"],
Cell[307644, 7770, 1277, 18, 52, "Output"],
Cell[308924, 7790, 1365, 20, 52, "Output"],
Cell[310292, 7812, 958, 14, 52, "Output"],
Cell[311253, 7828, 1077, 16, 52, "Output"],
Cell[312333, 7846, 656, 10, 31, "Output"],
Cell[312992, 7858, 843, 13, 52, "Output"],
Cell[313838, 7873, 958, 14, 52, "Output"],
Cell[314799, 7889, 724, 11, 31, "Output"]
}, Open  ]],
Cell[315538, 7903, 198, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[315761, 7911, 4973, 128, 432, "Input"],
Cell[320737, 8041, 1257, 18, 52, "Output"],
Cell[321997, 8061, 1375, 20, 52, "Output"],
Cell[323375, 8083, 1491, 21, 52, "Output"],
Cell[324869, 8106, 1599, 23, 72, "Output"],
Cell[326471, 8131, 1578, 22, 72, "Output"],
Cell[328052, 8155, 1661, 23, 72, "Output"],
Cell[329716, 8180, 1192, 17, 52, "Output"],
Cell[330911, 8199, 1311, 19, 52, "Output"],
Cell[332225, 8220, 1428, 20, 52, "Output"],
Cell[333656, 8242, 1534, 22, 52, "Output"],
Cell[335193, 8266, 1511, 21, 52, "Output"],
Cell[336707, 8289, 1172, 17, 52, "Output"],
Cell[337882, 8308, 1290, 19, 52, "Output"],
Cell[339175, 8329, 1406, 20, 52, "Output"],
Cell[340584, 8351, 1491, 21, 52, "Output"],
Cell[342078, 8374, 1087, 16, 52, "Output"],
Cell[343168, 8392, 1205, 18, 52, "Output"],
Cell[344376, 8412, 720, 11, 31, "Output"],
Cell[345099, 8425, 971, 15, 52, "Output"],
Cell[346073, 8442, 1089, 16, 52, "Output"],
Cell[347165, 8460, 855, 13, 52, "Output"]
}, Open  ]]
}, Closed]]
}
]
*)

(* End of internal cache information *)

